AirLab: Autograd Image Registration Laboratory

Medical image registration is an active research topic and forms a basis for many medical image analysis tasks. Although image registration is a rather general concept specialized methods are usually required to target a specific registration problem. The development and implementation of such methods has been tough so far as the gradient of the objective has to be computed. Also, its evaluation has to be performed preferably on a GPU for larger images and for more complex transformation models and regularization terms. This hinders researchers from rapid prototyping and poses hurdles to reproduce research results. There is a clear need for an environment which hides this complexity to put the modeling and the experimental exploration of registration methods into the foreground. With the "Autograd Image Registration Laboratory" (AIRLab), we introduce an open laboratory for image registration tasks, where the analytic gradients of the objective function are computed automatically and the device where the computations are performed, on a CPU or a GPU, is transparent. It is meant as a laboratory for researchers and developers enabling them to rapidly try out new ideas for registering images and to reproduce registration results which have already been published. AIRLab is implemented in Python using PyTorch as tensor and optimization library and SimpleITK for basic image IO. Therefore, it profits from recent advances made by the machine learning community concerning optimization and deep neural network models. The presented draft of this paper outlines AIRLab with first code snippets and performance analyses. A more exhaustive introduction will follow as a final version soon.

==> MSEMeasure.py <==
"""
    Mean Squared Error image loss
"""
class MSELoss(_PairwiseImageLoss):
    def __init__(self, fixed_image, moving_image, size_average=True, reduce=True):
        super(MSELoss, self).__init__(fixed_image, moving_image, size_average, reduce)

        self.name = "mse"

        self.warped_moving_image = th.empty_like(self._moving_image.image, dtype=th.uint8, device=self._device)

    def forward(self, displacement):

        displacement = self._grid + displacement

        mask = th.zeros_like(self._fixed_image.image, dtype=th.uint8, device=self._device)
        for dim in range(displacement.size()[-1]):
            mask += displacement[..., dim].gt(1) + displacement[..., dim].lt(-1)

        mask = mask == 0

        self._warped_moving_image = F.grid_sample(self._moving_image.image, displacement)

        value = (self._warped_moving_image - self._fixed_image.image).pow(2)

        value = th.masked_select(value, mask)

        return self.return_loss(value)


==> TVRegularizer.py <==
"""
    TV regularisation
"""
class TVRegulariser(_Regulariser):
    def __init__(self, pixel_spacing, size_average=True, reduce=True, dtype=th.float, device=th.device('cpu')):
        super(TVRegulariser, self).__init__(pixel_spacing, size_average, reduce, dtype, device)

        self.name = "TV"

        if self._dim == 2:
            self._regulariser = self._TV_regulariser_2d  # 2d regularisation
        elif self._dim == 3:
            self._regulariser = self._TV_regulariser_3d  # 3d regularisation

    def _TV_regulariser_2d(self, displacement):
        dx = th.abs(displacement[1:, 1:, :] - displacement[:-1, 1:, :])*self._pixel_spacing[0]
        dy = th.abs(displacement[1:, 1:, :] - displacement[1:, :-1, :])*self._pixel_spacing[1]

        return dx + dy

    def _TV_regulariser_3d(self, displacement):
        dx = th.abs(displacement[1:, 1:, 1:, :] - displacement[:-1, 1:, 1:, :])*self._pixel_spacing[0]
        dy = th.abs(displacement[1:, 1:, 1:, :] - displacement[1:, :-1, 1:, :])*self._pixel_spacing[1]
        dz = th.abs(displacement[1:, 1:, 1:, :] - displacement[1:, 1:, :-1, :])*self._pixel_spacing[2]

        return dx + dy + dz

    def forward(self, displacement):
        return self.return_loss(self._regulariser(displacement))

